Model-based Statistical Depth with Applications to Functional Data

Statistical depth, a commonly used analytic tool in non-parametric statistics, has been extensively studied for multivariate and functional observations over the past few decades. Although various forms of depth were introduced, they are mainly procedure-based whose definitions are independent of the generative model for observations. To address this problem, we introduce a generative model-based approach to define statistical depth for both multivariate and functional data. The proposed model-based depth framework permits simple computation via Monte Carlo sampling and improves the depth estimation accuracy. When applied to functional data, the proposed depth can capture important features such as continuity, smoothness, or phase variability, depending on the defining criteria. Specifically, we view functional data as realizations from a second-order stochastic process, and define their depths through the eigensystem of the covariance operator. These new definitions are given through a proper metric related to the reproducing kernel Hilbert space of the covariance operator. We propose efficient algorithms to compute the proposed depths and establish estimation consistency. Through simulations and real data, we demonstrate that the proposed functional depths reveal important statistical information such as those captured by the median and quantiles, and detect outliers.

==> anc/ComputeDepth_mod.m <==
function [Norm,Depth] = ComputeDepth_mod(f,t,b,a_p)
%Compute modified RKHS norm and depth via Monte Carlo
%   f -- input observations
%   Norm -- RKHS norm of inputs
%   Depth -- RKHS Depth of inputs
%   a_p -- decaying sequence
n = size(f,1); Tao = size(b,2);itr = 1;
binsize = mean(diff(t));m = size(t,2)-1;
while itr <= Tao
%% sample cov & svd 
    K_hat = (n-1)*cov(f(:,:,itr))./n;
    [V,lam_h] = svd(K_hat);
    Sigma_h = binsize*lam_h;
    lam_h = diag(Sigma_h);
    Phi_h = sqrt(m)*V';
    del = 1e-6;
    Mn = sum(lam_h>del); M = min(Mn,n);
    %% compute depth 
    for i = 1:n
        for p = 1:M
            Z_h(i,p) = mean(f(i,:,itr).*Phi_h(p,:));
        end
    end
    N = 2000; % sampling size
    for i = 1:N
        for p = 1:M
            Z_g(i,p) = normrnd(0,sqrt(lam_h(p)));
        end
    end
    for i = 1:N
        g(i,:) = Z_g(i,1:M)*Phi_h(1:M,:);
    end
    for i = 1:n
        Norm(i,itr) = sum(Z_h(i,1:M).^2./lam_h(1:M)'.*a_p(1:M)); 
    end
    for i = 1:N
        Norm_g1(i) = sum(Z_g(i,1:M).^2./lam_h(1:M)'.*a_p(1:M)); 
    end
    for i = 1:n
        Depth(i,itr) = size(find(Norm_g1 >= Norm(i,itr)),2)/N;
    end
    itr = itr + 1;
end
end



==> anc/ComputeDepth_rkhs.m <==
function [Norm,Depth] = ComputeDepth_rkhs(f,t,b)
%Compute RKHS norm and depth via Chi Sqaure dist
%   f -- input observations
%   Norm -- RKHS norm of inputs
%   Depth -- RKHS Depth of inputs
n = size(f,1); Tao = size(b,2);itr = 1;
binsize = mean(diff(t));m = size(t,2)-1;
while itr <= Tao
%% sample cov & svd 
    K_hat = (n-1)*cov(f(:,:,itr))./n;
    [V,lam_h] = svd(K_hat);
    Sigma_h = binsize*lam_h;
    lam_h = diag(Sigma_h);
    Phi_h = sqrt(m)*V';
    del = 1e-6;
    Mn = sum(lam_h>del); M = min(Mn,n);
    %% compute depth 
    for i = 1:n
        for p = 1:M
            Z(i,p) = mean(f(i,:,itr).*Phi_h(p,:));
        end
    end
    for i = 1:n
        Norm(i,itr) = sum(Z(i,1:M).^2./lam_h(1:M)'); 
        Depth(i,itr) = 1 - chi2cdf(Norm(i,itr),Mn);
    end
    itr = itr + 1;
end
end



==> anc/DynamicProgrammingQ_A.c <==
#include <math.h>
#include <stdlib.h>
#include "mex.h"

#define NNBRS	23

const int Nbrs[NNBRS][2] = { 
	{ 1, 1 }, 
	{ 1, 2 },
	{ 2, 1 },
	{ 2, 3 },
	{ 3, 2 },
	{ 1, 3 },
	{ 3, 1 },
	{ 1, 4 },
	{ 3, 4 },
	{ 4, 3 },
	{ 4, 1 },
	{ 1, 5 },
	{ 2, 5 },
	{ 3, 5 },
	{ 4, 5 },
	{ 5, 4 },
	{ 5, 3 },
	{ 5, 2 },
	{ 5, 1 },
	{ 1, 6 },
	{ 5, 6 },
	{ 6, 5 },
	{ 6, 1 }
};

int xycompare(const void *x1, const void *x2);
double CostFn2(const double *q1L, const double *q2L, int k, int l, int i, int j, int n, int scl);
void thomas(double *x, const double *a, const double *b, double *c, int n);
void spline(double *D, const double *y, int n);
void lookupspline(double *t, int *k, double dist, double len, int n);
double evalspline(double t, const double D[2], const double y[2]);

void mexFunction(int nlhs, mxArray *plhs[], int nrhs, const mxArray *prhs[]) {
	int i, j, k, l, n, M, N, Eidx, Fidx, Ftmp, Fmin, Num, *Path, *xy, x, y, cnt;
	const int scl = 5;
	const double *q1, *q2;
	double *q1L, *q2L, *yy, *D1, *D2, *tmp1, *tmp2, *E, Etmp, Emin, t, a, b, lam = 0;

	if (nrhs != 4)
		mexErrMsgTxt("usage: [gam] = DynamicProgrammingQ(q1,q2,(defunct)lam,(defunct)Disp)");

	if (!mxIsDouble(prhs[0]) || !mxIsDouble(prhs[1]) || !mxIsDouble(prhs[2]))
		mexErrMsgTxt("Expected double precision arguments.");

	if (mxGetNumberOfDimensions(prhs[0]) != 2 || mxGetNumberOfDimensions(prhs[1]) != 2)
		mexErrMsgTxt("First two arguments expected to be two dimensional.");

	n = mxGetM(prhs[0]);
	N = mxGetN(prhs[0]);
	
	if (n != mxGetM(prhs[1]) || N != mxGetN(prhs[1]))
		mexErrMsgTxt("Dimension mismatch between first and second argument.");

	if (nlhs > 1)
		mexErrMsgTxt("Expected one return.");

	plhs[0] = mxCreateDoubleMatrix(1, N, mxREAL);

	yy = mxGetPr(plhs[0]);
	q1 = mxGetPr(prhs[0]);
	q2 = mxGetPr(prhs[1]);

	M = scl*(N-1)+1;
	q1L = malloc(n*M*sizeof(double));
	q2L = malloc(n*M*sizeof(double));

	D1 = malloc(4*N*sizeof(double));
	tmp1 = D1 + N;
	D2 = D1 + 2*N;
	tmp2 = D2 + N;

	//mexPrintf("Begin spline interp...\n");
	// compute spline interpolation 
	// for each dimension
	for (i = 0; i < n; ++i) {
		
		for (j = 0; j < N; ++j) {
			tmp1[j] = q1[n*j + i];
			tmp2[j] = q2[n*j + i];
		}

		//mexPrintf("Spline coeff for d=%d of q1\n",i);
		spline(D1, tmp1, N);
		//mexPrintf("Spline coeff for d=%d of q2\n",i);
		spline(D2, tmp2, N);

		// for each point in fine discretization
		for (j = 0; j < M; ++j) {
			//mexPrintf("Spline values at j=%d (out of M=%d)\n",j,M);
			lookupspline(&t, &k, j/(M-1.0), 1, N);
			q1L[n*j + i] = evalspline(t, D1+k, tmp1+k);
			q2L[n*j + i] = evalspline(t, D2+k, tmp2+k);
		}
	}

	free(D1);

	E = calloc(N*N, sizeof(double));
	Path = malloc(2*N*N*sizeof(int));

	for (i = 0; i < N; ++i) {
		E[N*i + 0] = 50000000000;
		E[N*0 + i] = 50000000000;
		Path[N*(N*0 + i) + 0] = -1;
		Path[N*(N*0 + 0) + i] = -1;
		Path[N*(N*1 + i) + 0] = -1;
		Path[N*(N*1 + 0) + i] = -1;
	}
	E[N*0 + 0] = 0;

	//mexPrintf("Begin DP...\n");
	for (j = 1; j < N; ++j) {
		for (i = 1; i < N; ++i) {

			Emin = 100000;
			Eidx = 0;

			for (Num = 0; Num < NNBRS; ++Num) {
				k = i - Nbrs[Num][0];
				l = j - Nbrs[Num][1];

				if (k >= 0 && l >= 0) {
					Etmp = E[N*l + k] + CostFn2(q1L,q2L,k,l,i,j,n,scl);
					if (Num == 0 || Etmp < Emin) {
						Emin = Etmp;
						Eidx = Num;
					}
				}
			}

			E[N*j + i] = Emin;
			Path[N*(N*0 + j) + i] = i - Nbrs[Eidx][0];
			Path[N*(N*1 + j) + i] = j - Nbrs[Eidx][1];
		}
	}

	free(E);
	free(q2L);

	xy = malloc(2*N*sizeof(int));
	xy[2*0 + 0] = N-1;
	xy[2*0 + 1] = N-1;

	cnt = 1;
	while (x = xy[2*(cnt-1) + 0], x > 0) {
		y = xy[2*(cnt-1) + 1];

		xy[2*cnt + 1] = Path[N*(N*0 + x) + y];
		xy[2*cnt + 0] = Path[N*(N*1 + x) + y];
		++cnt;
	}

	free(Path);

	qsort(xy, cnt, 2*sizeof(int), xycompare);

	for (i = 0; i < N; ++i) {

		Fmin = 100000;
		Fidx = 0;

		for (j = 0; j < cnt; ++j) {
			x = xy[2*j + 0];
			Ftmp = fabs(i - x);
			if (j == 0 || Ftmp < Fmin) {
				Fmin = Ftmp;
				Fidx = j;
			}
		}

		x = xy[2*Fidx + 0];
		y = xy[2*Fidx + 1];

		if (x == i) {
//			yy[i] = (y+1);
			yy[i] = y;
		}
		else {
			if (x > i) {
				a = x - i;
				b = i - xy[2*(Fidx-1) + 0];
				yy[i] = (a*xy[2*(Fidx-1) + 1] + b*y)/(a+b);
			}
			else {
				a = i - x;
				b = xy[2*(Fidx+1) + 0] - i;
				yy[i] = (a*xy[2*(Fidx+1) + 1] + b*y)/(a+b);
			}
		}

//		yy[i] /= N;
		yy[i] = (yy[i]-yy[0])/(N-1);
	}

	free(xy);
}

int xycompare(const void *x1, const void *x2) {
	return (*(int *)x1 > *(int *)x2) - (*(int *)x1 < *(int *)x2);
}

double CostFn2(const double *q1L, const double *q2L, int k, int l, int i, int j, int n, int scl) {
	double m = (j-l)/(double)(i-k), sqrtm = sqrt(m), E = 0, y, tmp, ip, fp;
	int x, idx, d, iL=i*scl, kL=k*scl, lL=l*scl;

	for (x = kL; x <= iL; ++x) {
		y = (x-kL)*m + lL;
		fp = modf(y, &ip);
		idx = (int)(ip + (fp >= 0.5));

		for (d = 0; d < n; ++d) {
			tmp = q1L[n*x + d] - sqrtm*q2L[n*idx + d];
			E += tmp*tmp;
		}
	}

	return E;
}

void thomas(double *x, const double *a, const double *b, double *c, int n) {
	double tmp;
	int i;

	c[0] /= b[0];
	x[0] /= b[0];

	for (i = 1; i < n; ++i) {
		tmp = 1/(b[i] - c[i-1] * a[i]);
		c[i] *= tmp;
		x[i] = (x[i] - x[i-1] * a[i])*tmp;
	}

	for (i = n-2; i >= 0; --i) {
		x[i] -= c[i]*x[i+1];
	}
}

// input:  y is array to interpolate, n is array length
// output: D will be array of spline data
void spline(double *D, const double *y, int n) {
	int i;
	double *a, *b, *c;

	a = malloc(3*n*sizeof(double));
	b = a + n;
	c = b + n;

	if (n < 4) {
		a[0] = 0;
		b[0] = 2;
		c[0] = 1;
		D[0] = 3*(y[1]-y[0]);

		a[n-1] = 1;
		b[n-1] = 2;
		c[n-1] = 0;
		D[n-1] = 3*(y[n-1]-y[n-2]);
	}
	else {
		a[0] = 0;
		b[0] = 2;
		c[0] = 4;
		D[0] = -5*y[0] + 4*y[1] + y[2];

		a[n-1] = 4;
		b[n-1] = 2;
		c[n-1] = 0;
		D[n-1] = 5*y[n-1] - 4*y[n-2] - y[n-3];
	}

	for (i = 1; i < n-1; ++i) {
		a[i] = 1;
		b[i] = 4;
		c[i] = 1;
		D[i] = 3*(y[i+1]-y[i-1]);
	}

	thomas(D, a, b, c, n);

	free(a);
}

void lookupspline(double *t, int *k, double dist, double len, int n) {
	*t = (n-1)*dist/len;
	*k = (int)floor(*t);

	*k = (*k > 0)*(*k);
	*k += (*k > n-2)*(n-2-*k);

	*t -= *k;
}

double evalspline(double t, const double D[2], const double y[2]) {
	double c[4];

	c[0] = y[0];
	c[1] = D[0];
	c[2] = 3*(y[1]-y[0])-2*D[0]-D[1];
	c[3] = 2*(y[0]-y[1])+D[0]+D[1];

	return t*(t*(t*c[3] + c[2]) + c[1]) + c[0];
}


==> anc/Exp_real_data.m <==
Real_data_display;

%% combine 3D data
f = [fx fy fz];
tmp_t = 1:size(f,2);
figure(fig)
fig = fig + 1;
plot(tmp_t,f);
f_1 = [f;mean(f)];
%% BD result by R
depth_BD = [0.08695652 0.08695652 0.08695652 0.08695652 0.08695652 ....
  0.08695652 0.08695652 0.08695652 0.08695652 0.08695652 ...
  0.08695652 0.08695652 0.08695652 0.08695652 0.08695652 ...
  0.08695652 0.08695652 0.08695652 0.08695652 0.08695652 ...
  0.08695652 0.08695652 0.08695652];
figure(fig)
fig = fig + 1;
plot(depth_BD,'-bo','LineWidth',2,...
    'MarkerEdgeColor','k',...
    'MarkerFaceColor',[.49 1 .63],...
    'MarkerSize',10);
xlim([0 23]);ylim([0 1]);
set(gca,'fontsize',18);
set(gca,'Xtick',[0 8 16 23]);
set(gca,'Ytick',[0 0.25 0.5 0.75 1]);
xlabel('Index of f','fontsize',20);
ylabel('Depth Value','fontsize',20);
title('Band Depth');
%% MBD result by R
depth_MBD = [0.4464462 0.4439964 0.4694548 0.4390379 0.3537229 ...
    0.4549087 0.4080262 0.1560232 0.4366538 0.3902361 ...
    0.3753374 0.1375352 0.4000499 0.4513175 0.4182886 ...
    0.3612221 0.3825304 0.4526333 0.3448990 0.4051205 ...
    0.4376135 0.4120144 0.4229534];
figure(fig)
fig = fig + 1;
plot(depth_MBD,'-bo','LineWidth',2,...
    'MarkerEdgeColor','k',...
    'MarkerFaceColor',[.49 1 .63],...
    'MarkerSize',10);
xlim([0 23]);ylim([0 1]);
set(gca,'fontsize',18);
set(gca,'Xtick',[0 8 16 23]);
%set(gca,'Ytick',[0 0.25 0.5 0.75 1]);
xlabel('Index of f','fontsize',20);
ylabel('Depth Value','fontsize',20);
title('Modified Band Depth');
%% compute depth value -- L2
depth_1 =  depth_a1(f,'',tmp_t,1000,'std');
figure(fig)
fig = fig + 1;
plot(depth_1,'-bo','LineWidth',2,...
    'MarkerEdgeColor','k',...
    'MarkerFaceColor',[.49 1 .63],...
    'MarkerSize',10);
xlim([0 23]);
set(gca,'fontsize',18);
set(gca,'Xtick',[0 8 16 23]);
set(gca,'Ytick',[0 0.25 0.5 0.75 1]);
xlabel('Index of f','fontsize',20);
ylabel('Depth Value','fontsize',20);
%title('Criteria -- L2 Norm(std)');

depth_2 =  depth_a1(f,'',tmp_t,1000,'dev1');
figure(fig)
fig = fig + 1;
plot(depth_2,'-bo','LineWidth',2,...
    'MarkerEdgeColor','k',...
    'MarkerFaceColor',[.49 1 .63],...
    'MarkerSize',10);
xlim([0 23]);
set(gca,'fontsize',18);
set(gca,'Xtick',[0 8 16 23]);
set(gca,'Ytick',[0 0.25 0.5 0.75 1]);
xlabel('Index of f','fontsize',20);
ylabel('Depth Value','fontsize',20);
title('Criteria -- L2 Norm(dev1)');

depth_3 =  depth_a1(f,'',tmp_t,1000,'dev2');
figure(fig)
fig = fig + 1;
plot(depth_3,'-bo','LineWidth',2,...
    'MarkerEdgeColor','k',...
    'MarkerFaceColor',[.49 1 .63],...
    'MarkerSize',10);
xlim([0 23]);
set(gca,'fontsize',18);
set(gca,'Xtick',[0 8 16 23]);
set(gca,'Ytick',[0 0.25 0.5 0.75 1]);
xlabel('Index of f','fontsize',20);
ylabel('Depth Value','fontsize',20);
title('Criteria -- L2 Norm(dev2)');
%% compute depth value -- RKHS
depth_rkhs =  depth_a2(f,'',tmp_t,1000);
figure(fig)
fig = fig + 1;
plot(depth_rkhs,'-bo','LineWidth',2,...
    'MarkerEdgeColor','k',...
    'MarkerFaceColor',[.49 1 .63],...
    'MarkerSize',10);
xlim([0 24]);ylim([0 1]);
set(gca,'fontsize',18);
set(gca,'Xtick',[0 8 16 24]);
set(gca,'Ytick',[0 0.25 0.5 0.75 1]);
xlabel('Index of f','fontsize',20);
ylabel('Depth Value','fontsize',20);
title('RKHS norm');
%% compute depth value -- Mod
wfunc = @(p) 1/p;
depth_mod1 =  depth_a3(f,'',tmp_t,1000,wfunc);
figure(fig)
fig = fig + 1;
plot(depth_mod1,'-bo','LineWidth',2,...
    'MarkerEdgeColor','k',...
    'MarkerFaceColor',[.49 1 .63],...
    'MarkerSize',10);
xlim([0 23]);
set(gca,'fontsize',18);
set(gca,'Xtick',[0 8 16 23]);
set(gca,'Ytick',[0 0.25 0.5 0.75 1]);
xlabel('Index of f','fontsize',20);
ylabel('Depth Value','fontsize',20);
title('Modified Norm -- a_p = 1/p');
%% outliers -- [8 12]
a = 1:NN; out=[8,12]; a(out)=[];
figure(fig); clf; fig = fig + 1;
for k = 1:K
    subplot(K,1,k);
    for i = a
        plot(t, squeeze(posf(k,:,i)), '-'); hold on;
    end
    plot(t, squeeze(posf(k,:,8)), 'k--','LineWidth',2); hold on;
    plot(t, squeeze(posf(k,:,12)), 'k--','LineWidth',2); 
%     hold on;
%     plot(t, squeeze(posf(k,:,40)), 'k--','LineWidth',2);
    ylabel(coor(k), 'fontsize', 24);
    axis tight;
    set(gca, 'ytick', -20:20:20, 'fontsize', 18);
    ylim([-25 22]);
end
%sgtitle('Transformed 3D-coordinates of Dataset 2');
figure(fig); clf; fig = fig + 1;
for i = a
    plot3(squeeze(posf(1,:,i)),squeeze(posf(2,:,i)),squeeze(posf(3,:,i)),'-'); hold on;
end
plot3(squeeze(posf(1,:,8)),squeeze(posf(2,:,8)),squeeze(posf(3,:,8)),'k--','LineWidth',2); hold on;
plot3(squeeze(posf(1,:,12)),squeeze(posf(2,:,12)),squeeze(posf(3,:,12)),'k--','LineWidth',2); 
xlabel(coor(1), 'fontsize', 24);
ylabel(coor(2), 'fontsize', 24);
zlabel(coor(3), 'fontsize', 24);
axis tight;
set(gca, 'xtick', -20:20:20, 'fontsize', 18);
set(gca, 'ytick', -20:20:20, 'fontsize', 18);
set(gca, 'ztick', -20:20:20, 'fontsize', 18);
xlim([-25 22]);ylim([-25 22]);zlim([-25 22]);





==> anc/Exp_simu1.m <==
close all;
clear all;
rng(0);
fig = 1;
%% initial setup on [0 1]
dt = 1/100;
t = -2:1/100:2;
m = size(t,2);
binsize = mean(diff(t));
dist_t = zeros(m,m);
ii = 1;
for i = 1:m-1
    for j = i+1:m
        dist_t(i,j) = norm(t(i)-t(j));
        r(ii) = dist_t(i,j);
        ii = ii+1;
    end
end
dist_t = dist_t + dist_t';
%% define Matern kernel with nu and l
k1 = @(r,l) exp(-r/l); % nu = 1/2
k2 = @(r,l) (1+sqrt(3)*r/l)*exp(-sqrt(3)*r/l); % nu = 3/2
%k3 = @(r,l) (1+sqrt(5)*r/l+(5/3)*r^2/l^2)*exp(-sqrt(5)*r/l); % nu = 5/2
l = 1;
for i = 1:m
    for j = 1:m
        C1(i,j) = k1(dist_t(i,j),l);
    end
end
for i = 1:m
    for j = 1:m
        C2(i,j) = k2(dist_t(i,j),l);
    end
end
%% generate functions from GP(0,C) with matern kernel
n = 30; % # of samples
for i = 1:n
    if i <= 29
        f(i,:) = mvnrnd(zeros(size(t,2),1),C2);
    else
        f(i,:) = mvnrnd(zeros(size(t,2),1),C1);
    end
end
cmap = jet(n);
figure(fig)
fig = fig + 1;
for i = 1:n
    plot(t,f(i,:),'Color',cmap(i,:));
    hold on;
end
%% Compute mean and cov, then decompose K
m_hat = sum(f,1)./n;
K_hat = (n-1)*cov(f)./n;
[U1, Lambda0] = svd(K_hat);
U = U1/sqrt(dt);
Lambda = diag(Lambda0)'*binsize;
del = 1e-6;
Mn = sum(Lambda>del); M = min(Mn,n);
%% Simulate N samples
N = 1000; % sampling size
for i = 1:N
    g(i,:) = mvnrnd(m_hat,K_hat);
end
cmap0 = jet(N+1);
%% standard L-2 norm
for i = 1:n
    Norm_f1(i) = binsize*norm(f(i,:))^2;
end
for i = 1:N
    Norm_g1(i) = binsize*norm(g(i,:))^2;
end
for i = 1:n
    depth1(i) = size(find(Norm_f1(i) <= Norm_g1),2)/N;
end
depth1_1 = depth_a1(f,'',t,N,'std');
[B, I_g] = sort(depth1_1);
for i = 1:n
    f_sort_g1(i,:) = f(I_g(i),:);
    col = ceil(depth1(I_g(i))*N);
    cmap(i,:) = cmap0(col,:);
end
figure(fig)
fig = fig + 1;
for i = 1:n
    plot(t,f_sort_g1(i,:),'Color',cmap(i,:));
    hold on;
end
%plot(t,f_sort_g1(find(I_g == 30),:),'Color',cmap(find(I_g == 30),:),'LineWidth',2);
%title('Observations ordered by A-III Std L-2');
set(gca,'fontsize',18);
set(gca,'Xtick',[-2 -1 0 1 2]);
set(gca,'Ytick',[-3 -1.5 0 1.5 3]);
colormap jet;
colorbar('YTickLabel',[0 0.2 0.4 0.6 0.8 1]);
colorbar('fontsize',12);
%% 1st dev L-2 norm
for i = 1:n
    q_f(i,:) = gradient(f(i,:),binsize);
    Norm_f2(i) = binsize*norm(q_f(i,:))^2;
end
for i = 1:N
    q_g(i,:) = gradient(g(i,:),binsize);
    Norm_g2(i) = binsize*sum(q_g(i,:).*q_g(i,:));
end
for i = 1:n
    depth2(i) = size(find(Norm_f2(i) <= Norm_g2),2)/N;
end
depth2_1 = depth_a1(f,'',t,N,'dev1');
[B, I_g] = sort(depth2_1);
for i = 1:n
    f_sort_g2(i,:) = f(I_g(i),:);
    col = ceil(depth2(I_g(i))*N)+1;
    cmap(i,:) = cmap0(col,:);
end
figure(fig)
fig = fig + 1;
for i = 1:n
    plot(t,f_sort_g2(i,:),'Color',cmap(i,:));
    hold on;
end
%title('Observations ordered by A-III 1st dev L-2');
%plot(t,f_sort_g2(find(I_g == 30),:),'Color',cmap(find(I_g == 30),:),'LineWidth',2);
%title('Observations ordered by A-III Std L-2');
set(gca,'fontsize',18);
set(gca,'Xtick',[-2 -1 0 1 2]);
set(gca,'Ytick',[-3 -1.5 0 1.5 3]);
colormap jet;
colorbar('YTickLabel',[0 0.2 0.4 0.6 0.8 1]);
colorbar('fontsize',12);
%% 2nd dev L-2 norm
for i = 1:n
    q_f(i,:) = gradient(f(i,:),binsize);
    qq_f(i,:) = gradient(q_f(i,:),binsize);
    Norm_f3(i) = binsize*norm(qq_f(i,:))^2;
end
for i = 1:N
    q_g(i,:) = gradient(g(i,:),binsize);
    qq_g(i,:) = gradient(q_g(i,:),binsize);
    Norm_g3(i) = binsize*sum(qq_g(i,:).*qq_g(i,:));
end
for i = 1:n
    depth3(i) = size(find(Norm_f3(i) <= Norm_g3),2)/N;
end
depth3_1 = depth_a1(f,'',t,N,'dev2');
[B I_g] = sort(depth3_1);
for i = 1:n
    f_sort_g3(i,:) = f(I_g(i),:);
    col = ceil(depth3(I_g(i))*N)+1;
    cmap(i,:) = cmap0(col,:);
end
figure(fig)
fig = fig + 1;
for i = 1:n
    plot(t,f_sort_g3(i,:),'Color',cmap(i,:));
    hold on;
end
%plot(t,f_sort_g3(find(I_g == 30),:),'Color',cmap(find(I_g == 30),:),'LineWidth',2);
%title('Observations ordered by A-III Std L-2');
set(gca,'fontsize',18);
set(gca,'Xtick',[-2 -1 0 1 2]);
set(gca,'Ytick',[-3 -1.5 0 1.5 3]);
colormap jet;
colorbar('YTickLabel',[0 0.2 0.4 0.6 0.8 1]);
colorbar('fontsize',12);


==> anc/Exp_simu2.m <==
close all;
clear all;
rng(0);
fig = 1;
%% generate functions on [0 1]
load simu_data;
F0 = f;
n = size(F0,2); % # of samples
binsize = mean(diff(t));
noise = normrnd(0,0.01,size(t,1),1);
%F0(:,11) = F0(:,11) + noise;
figure(fig)
cmap0 = jet(n);
for i = 1:n
    plot(t,F0(:,i),'Color',cmap0(i,:));
    hold on;
end
plot(t,F0(:,11),'k-','linewidth',3);
xlim([-3 3]);ylim([0.3 1.3]);
set(gca,'fontsize',18);
set(gca,'Xtick',[-3 -2 -1 0 1 2 3]);
set(gca,'Ytick',[0.3 0.6 0.9 1.2]);
fig = fig+1;
%% align f
time_warping_f3;
% m_hat = mean_fa;
% K_hat = diag(std_fa.^2);
m_hat = sum(F0,2)./n;
K_hat = cov(F0');
f = F0 - f(:,11)*ones(1,n); % to center
%% random sampling from empirical GP
N = 1000; % sampling size
for i = 1:N
    G0(i,:) = mvnrnd(m_hat,K_hat);
end
g = G0;
g = g - ones(1,N)*sum(g,2)./N; % to center
g = G0';
time_warping_g3;
% m_g = mean_ga;
gamma0 = 0:1/(size(t,1)-1):1; % mean of warping functions
gamma0_q = sqrt(gradient(gamma0,binsize));
%% compute defined norm for g's
for i = 1:N
%     q_g(i,:) = gradient(g(i,:),binsize);
%     qq_g(i,:) = gradient(q_g(i,:),binsize);
%     N_g(i) = binsize*sum(q_g(i,:).*q_g(i,:));
%     N_g(i) = binsize*sum(qq_g(i,:).*qq_g(i,:));
    N_g(i) = binsize*norm(gam_g(i,:)-gamma0);
%     gam_gq = sqrt(gradient(gam_g(i,:),binsize));
%     int = binsize*sum(gam_gq.*gamma0_q);
%     N_g(i) = norm(acos(int));
    %N_g(i) = norm(G0(i,:)-m_g);
end
% hist(I_g);
%% compute defined norm for f's
for i = 1:n
%     q_f(i,:) = gradient(F0(:,i),binsize);
%     qq_f(i,:) = gradient(q_f(i,:),binsize);
%     N_f(i) = binsize*sum(q_f(i,:).*q_f(i,:));
%     N_f(i) = binsize*sum(qq_f(i,:).*qq_f(i,:));
     N_f(i) = binsize*norm(gam_f(i,:)-gamma0);
%     gam_fq = sqrt(gradient(gam_f(i,:),binsize));
%     int = binsize*sum(gam_fq.*gamma0_q);
%     N_f(i) = norm(acos(int));
    %N_f(i) = norm(F0(:,i)-m_hat');
    
end
%% compute model based depth for f's via monte carlo
for i = 1:n
    depth_f_g(i) = size(find(N_g <= N_f(i)),2)/N;
end
% for i = 1:n
%     depth_f_f(i) = size(find(N_f <= N_f(i)),2)/n;
% end
% figure(fig)
% plot(1:N,depth_f_g,'b--');
% hold on;
% plot(1:N,depth_f_f,'r--');
% legend('model based','data based');
% fig = fig + 1;
%% plot f sorted by model based depth
cmap0 = jet(N);
[B, I_g] = sort(depth_f_g,'descend');
for i = 1:n
    f_sort_g(i,:) = F0(:,I_g(i));
end
for i = 1:n
    col = N-ceil(depth_f_g(I_g(i))*N);
    if col < 1
        col = 1;
    else
        col = col;
    end
    cmap(i,:) = cmap0(col,:);
end
figure(fig)
for i = 1:n
    plot(t,f_sort_g(i,:),'Color',cmap(i,:));
    hold on;
end
plot(t,f_sort_g(find(I_g == 11),:),'Color',cmap(find(I_g == 11),:),'linewidth',3);
xlim([-3 3]);ylim([0.3 1.3]);
set(gca,'fontsize',18);
set(gca,'Xtick',[-3 -2 -1 0 1 2 3]);
set(gca,'Ytick',[0.3 0.6 0.9 1.2]);
colormap jet;
colorbar('YTickLabel',[0 0.2 0.4 0.6 0.8 1]);
colorbar('fontsize',12);
fig = fig+1;
%title('Model based method performance on Original functional data');
%% plot f sorted by data based depth
% cmap = jet(n);
% [B I_f] = sort(depth_f_f,'descend');
% for i = 1:n
%     f_sort_f(i,:) = f(I_f(i),:);
% end
% figure(fig)
% for i = 1:n
%     plot(t,f_sort_f(i,:),'Color',cmap(i,:));
%     hold on;
% end
% title('Data based method performance on Original functional data');
% fig = fig + 1;
%% plot functions with different depth
% df = find(I_f ~= I_g);
% figure(fig)
% for i = 1:size(df,2)
%     plot(t,f_sort_g(df(i),:),'Color',cmap(df(i),:));
%     hold on;
% end
% fig = fig + 1;
% figure(fig)
% for i = 1:size(df,2)
%     plot(t,f_sort_f(df(i),:),'Color',cmap(df(i),:));
%     hold on;
% end
% fig = fig + 1;


==> anc/Exp_simu3.m <==
close all;
clear all;
rng(0);
%% Generate Brownian Bridge via KL
% construct CONS and eigen-values system
J = 1000; % # of base functions
m = 100; % # of tp-1
t = 0:1/m:1;
%Basis = zeros(N,size(t,2));
for j = 1:J
    Basis(j,:) = sqrt(2)*sin(pi*j*t);
end
%Lambda = zeros(N,1);
for j = 1:J
    Lambda(j) = 1/(j^2*pi^2);
end
Sigma = diag(Lambda);
% generate functional observations
n = 100; % # of obvs
for i = 1:n
    for j = 1:J
        Z(i,j) = laprnd(1,1,0,Lambda(j));
    end
end
for i = 1:n   
    f(i,:) = Z(i,:)*Basis;
end
cmap = jet(n);
fig = 1;
% figure(fig)
% for i = 1:n
%     plot(t,f(i,:),'Color',cmap(i,:));
%     hold on;
% end
% fig = fig+1;
% f = [f;zeros(1,101)];
% n = n+1;
%% SVD of K
m_hat = sum(f,1)./n;
K_hat = (n-1)*cov(f)./n;
[V,L_h] = svd(K_hat);
Sigma_h = 1/(m+1)*L_h;
L_h = diag(Sigma_h);
Phi_h = sqrt(m)*V';
del = 1e-6;
Mn = sum(L_h>del); M = min(Mn,n);
%% reconstruct input obs f
for i = 1:n
    for p = 1:M
        Z_h(i,p) = sum(f(i,:).*Phi_h(p,:))/m;
    end
    f_h(i,:) = Z_h(i,1:M)*Phi_h(1:M,:);
end
% figure(fig)
% fig = fig + 1;
% plot(t,f(1,:),'b--');
% hold on;
% plot(t,f_h(1,:),'r--'); % reconstruct well!!!
%% Simulate N samples
N = 1000; % sampling size
for i = 1:N
    for p = 1:M
        Z_g(i,p) = laprnd(1,1,0,L_h(p));
    end
end
for i = 1:N
    g(i,:) = Z_g(i,1:M)*Phi_h(1:M,:);
end
%% Algorithm I: set a_p = 1/p
a_p1 = 1:1:n;
a_p1 = a_p1.^(-2);
for i = 1:n
   Norm_f1(i) = sum(Z_h(i,1:M).^2./L_h(1:M)'.*a_p1(1:M)); 
end
for i = 1:N
   Norm_g1(i) = sum(Z_g(i,1:M).^2./L_h(1:M)'.*a_p1(1:M)); 
end
for i = 1:n
    Depth_1(i) = size(find(Norm_g1 <= Norm_f1(i)),2)/N;
end
cmap = jet(n);
[B I_g] = sort(Depth_1,'descend');

% wfunc = @(p) 1/p;
% depth_mod1 =  depth_a3(f,'',t,1000,wfunc);
% [B I_g] = sort(depth_mod1,'descend');
% depth_2 =  depth_a1(f,'',t,1000,'dev1');
% [B I_g] = sort(depth_2,'descend');

for i = 1:n
    f_sort_g(i,:) = f(I_g(i),:);
end
figure(fig)
for i = 1:n
    plot(t,f_sort_g(i,:),'Color',cmap(i,:));
    hold on;
end
xlim([0,1]);ylim([min(min(f)),max(max(f))]);
set(gca,'fontsize',18);
set(gca,'XTick',[0 0.5 1]);
set(gca,'YTick',[-2 -1 0 1 2]);
colormap jet;
colorbar('YTickLabel',[0 0.2 0.4 0.6 0.8 1]);
colorbar('fontsize',12);
%title('Observations ordered by Setting I');
fig = fig + 1;
%% Algorithm I: set a_p = 1 if p<=M otherwise a_p = 0;
%tmp0 = zeros(1,n);
a_p2 = ones(1,M);
for i = 1:n
   Norm_f2(i) = sum(Z_h(i,1:M).^2./L_h(1:M)'.*a_p2(1:M)); 
end
for i = 1:N
   Norm_g2(i) = sum(Z_g(i,1:M).^2./L_h(1:M)'.*a_p2(1:M)); 
end
for i = 1:n
    Depth_2(i) = size(find(Norm_g2 <= Norm_f2(i)),2)/N;
end
cmap = jet(n);
[B I_g] = sort(Depth_2,'descend');
% depth_rkhs =  depth_a2(f,'',t,1000);
% [B I_g] = sort(depth_rkhs,'descend');
for i = 1:n
    f_sort_g(i,:) = f(I_g(i),:);
end
figure(fig)
for i = 1:n
    plot(t,f_sort_g(i,:),'Color',cmap(i,:));
    hold on;
end
xlim([0,1]);ylim([min(min(f)),max(max(f))]);
set(gca,'fontsize',18);
set(gca,'XTick',[0 0.5 1]);
set(gca,'YTick',[-2 -1 0 1 2]);
colormap jet;
colorbar('YTickLabel',[0 0.2 0.4 0.6 0.8 1]);
colorbar('fontsize',12);
%title('Observations ordered by Setting II');
fig = fig + 1;
%% Algorithm I: set a_p = 1/(sqrt(p)*log(p+1))
for i = 1:n
   a_p3(i) =  1/(sqrt(i+1)*log(i+1));
end
for i = 1:n
   Norm_f3(i) = sum(Z_h(i,1:M).^2./L_h(1:M)'.*a_p3(1:M)); 
end
for i = 1:N
   Norm_g3(i) = sum(Z_g(i,1:M).^2./L_h(1:M)'.*a_p3(1:M)); 
end
for i = 1:n
   Depth_3(i) = size(find(Norm_g3 <= Norm_f3(i)),2)/N;
end
cmap = jet(n);
[B I_g] = sort(Depth_3,'descend');
for i = 1:n
   f_sort_g(i,:) = f(I_g(i),:);
end
figure(fig)
for i = 1:n
    plot(t,f_sort_g(i,:),'Color',cmap(i,:));
    hold on;
end
xlim([0,1]);ylim([min(min(f)),max(max(f))]);
set(gca,'fontsize',18);
set(gca,'XTick',[0 0.5 1]);
set(gca,'YTick',[-2 -1 0 1 2]);
colormap jet;
colorbar('YTickLabel',[0 0.2 0.4 0.6 0.8 1]);
colorbar('fontsize',12);
%title('Observations ordered by Setting III');
fig = fig + 1;






==> anc/Exp_simu4a.m <==
close all; clear all;
rng(0)
fig = 1;
%% fourier basis
P = 10; % dimension of basis functions
t = 0:1/1000:1;
binsize = mean(diff(t));
m = size(t,2)-1;
Basis = ones(P,size(t,2));
for p = 1:P/2
    Basis(2*p,:) = sqrt(2)*cos(2*pi*p*t);
    Basis(2*p+1,:) = sqrt(2)*sin(2*pi*p*t);
end
%% visualization of fourier basis
% cmap = jet(P);
% figure(fig)
% fig = fig + 1;
% for p = 1:P
% plot(t,Basis(p,:),'Color',cmap(p,:),'LineWidth',2);
% hold on;
% end
%% multi-normal dist
for p = 1:P
    %lam(p) = 1/p^2;
    lam(p) = 1;
end
%% sample functions
n = 500;
mu = zeros(n,P);sigma = diag(lam);
a = mvnrnd(mu,sigma);
f = a*Basis(1:P,:);
%% visualization of samples
in = 21;
figure(fig)
fig = fig + 1;
for i = 1:n
plot(t,f(i,:),'b-','LineWidth',1.5);
hold on;
end
set(gca,'fontsize',18);
set(gca,'Xtick',[0 0.25 0.5 0.75 1]);
set(gca,'Ytick',[-10 -5 0 5 10]);
%% sample cov & svd 
m_hat = sum(f,1)./n;
K_hat = (n-1)*cov(f)./n;
[V,lam_h] = svd(K_hat);
Sigma_h = binsize*lam_h;
lam_h = diag(Sigma_h);
Phi_h = sqrt(m)*V';
del = 1e-6;
Mn = sum(lam_h>del); M = min(Mn,n);
%% plot eigenvalues
figure(fig)
fig = fig + 1;
plot(1:15,lam_h(1:15),'-bo','LineWidth',2,...
    'MarkerEdgeColor','k',...
    'MarkerFaceColor',[.49 1 .63],...
    'MarkerSize',10);
xlim([1 14]);
set(gca,'fontsize',18);
set(gca,'Xtick',[0 2 4 6 8 10 12 14]);
set(gca,'Ytick',[0 0.3 0.6 0.9 1.2 1.5]);
xlabel('\lambda-th','fontsize',20);
ylabel('\lambda-value','fontsize',20);
%% Simulate N samples
% N = 2000; % sampling size
% for i = 1:N
%     for p = 1:M
%         Z_g(i,p) = normrnd(0,sqrt(lam_h(p)));
%     end
% end
% for i = 1:N
%     g(i,:) = Z_g(i,1:M)*Phi_h(1:M,:);
% end
%% compute depth 
for i = 1:n
    for p = 1:M
        Z(i,p) = mean(f(i,:).*Phi_h(p,:));
    end
    f_h(i,:) = Z(i,1:M)*Phi_h(1:M,:);
end
figure(fig)
fig = fig + 1;
plot(t,f(1,:),'b--');
hold on;
plot(t,f_h(1,:),'r--');
for i = 1:n
   Norm_f1(i) = sum(Z(i,1:M).^2./lam_h(1:M)'); 
   Depth_rkhs(i) = 1 - chi2cdf(Norm_f1(i),P);
%    Norm_f1(i) = sum(a(i,1:M).^2); 
%    Depth_rkhs_a(i) = 1 - chi2cdf(Norm_f1(i),P);
end
tmp_t = 1:size(f,2);
Depth_r = depth_a1(f,'',tmp_t,1000,'dev1');
% histfit of squared rkhs norm
figure(fig)
fig = fig + 1;
%histfit(Norm_f1,10,'gamma');
binwidth = 3;
histogram(Norm_f1,'BinWidth',binwidth);hold on;
% tmpx = min(Norm_f1):0.2:max(Norm_f1);
tmpx = 0:0.2:max(Norm_f1);
tmpy = chi2pdf(tmpx,P)*n*binwidth;
plot(tmpx,tmpy,'r-','LineWidth',3);
set(gca,'fontsize',18);
set(gca,'Xtick',[0 5 10 15 20 25 30 35]);
set(gca,'Ytick',[0 50 100 150]);

N = 2000;
cmap0 = jet(N+1); 
Depth_mc3 = depth_a1(f,'',t,N,'dev1');
%[B, I_g] = sort(Depth_rkhs,'descend');
[B, I_g] = sort(Depth,'descend');

for i = 1:n
    col(i) = ceil(B(i)*N)+1;
    cmap(i,:) = cmap0(col(i),:);
end
figure(fig)
fig = fig + 1;
for i = 1:n
    plot(t,f(i,:),'Color',cmap(i,:),'LineWidth',1.5);
    hold on;
end
%title('Observations ordered by Setting I');
set(gca,'fontsize',18);
set(gca,'Xtick',[0 0.25 0.5 0.75 1]);
set(gca,'Ytick',[-10 -5 0 5 10]);
colormap jet;
colorbar('YTickLabel',[0 0.2 0.4 0.6 0.8 1]);
colorbar('fontsize',12);



==> anc/Exp_simu4b.m <==
close all; clear all;
rng(0)
fig = 1;
%% fourier basis
P = 100; % dimension of basis functions
t = 0:1/1000:1;
binsize = mean(diff(t));
m = size(t,2)-1;
Basis = ones(P,size(t,2));
for p = 1:P/2
    Basis(2*p,:) = sqrt(2)*cos(2*pi*p*t);
    Basis(2*p+1,:) = sqrt(2)*sin(2*pi*p*t);
end
%% generate samples
ba = [3,5,10,20,45,70,100];
b = 3;n1 = 45;n2 = 5;
itr = 1;
while itr <= size(ba,2)
    f1 = Generate_sim(n1,ba(itr),Basis);f2 = Generate_out(n2,ba(itr),Basis,b);
    f(:,:,itr) = [f1;f2];
%% visualization of samples
    figure(fig)
    fig = fig + 1;
    for i = 1:n1
        plot(t,f1(i,:),'b-');
        hold on;
    end
    for i = 1:n2
        plot(t,f2(i,:),'r-','LineWidth',1.5);
        hold on;
    end
    set(gca,'fontsize',18);
    set(gca,'Xtick',[0 0.25 0.5 0.75 1]);
    set(gca,'Ytick',[-10 -5 0 5 10]);
    title(['Parameter P = ',num2str(ba(itr))]);
    itr = itr + 1;
end
close all;
%% Compute depth -- RKHS
[Norm_f1 Depth_rkhs] = ComputeDepth_rkhs(f,t,ba);
itr = 1;
while itr <= size(ba,2)
    figure(fig)
    fig = fig + 1;
    %histfit(Norm_f1,10,'gamma');
    binwidth = 3;
    histogram(Norm_f1(:,itr),'BinWidth',3);hold on;
    set(gca,'fontsize',18);
    set(gca,'Xtick',0:10:(n1+n2));
    set(gca,'Ytick',[0 5 10 15 20 25]);
    title(['Parameter P = ',num2str(ba(itr))]);
    itr = itr + 1;
end

itr = 1;
while itr <= size(ba,2)
    figure(fig)
    fig = fig + 1;
    plot(sqrt(Norm_f1(:,itr)),'-bo','LineWidth',2,...
    'MarkerEdgeColor','k',...
    'MarkerFaceColor',[.49 1 .63],...
    'MarkerSize',10);
    xlim([0 50]);
    set(gca,'fontsize',18);
    set(gca,'Xtick',0:10:(n1+n2));
    set(gca,'Ytick',[0 2 4 6 8]);
    xlabel('f-th','fontsize',20);
    ylabel('RKHS Norm','fontsize',20);
    title(['Parameter P = ',num2str(ba(itr))]);
    itr = itr + 1;
end

itr = 1;
while itr <= size(ba,2)
    figure(fig)
    fig = fig + 1;
    plot(Depth_rkhs(:,itr),'-bo','LineWidth',2,...
    'MarkerEdgeColor','k',...
    'MarkerFaceColor',[.49 1 .63],...
    'MarkerSize',10);
    xlim([0 50]);
    set(gca,'fontsize',18);
    set(gca,'Xtick',0:10:(n1+n2));
    set(gca,'Ytick',[0 0.2 0.4 0.6 0.8 1]);
    xlabel('Index of f_i','fontsize',20);
    ylabel('Depth Value','fontsize',20);
    title(['RKHS depth values, P = ',num2str(ba(itr))]);
    itr = itr + 1;
end
%% Compute depth -- modified RKHS
a_p1 = 1:1:size(f,1);
a_p1 = a_p1.^(-2);
[Norm_f2 Depth_mod] = ComputeDepth_mod(f,t,ba,a_p1);
itr = 1;
while itr <= size(ba,2)
    figure(fig)
    fig = fig + 1;
    %histfit(Norm_f1,10,'gamma');
    binwidth = 3;
    histogram(Norm_f2(:,itr),'BinWidth',3);hold on;
    set(gca,'fontsize',18);
    set(gca,'Xtick',0:10:(n1+n2));
    set(gca,'Ytick',[0 5 10 15 20 25]);
    title(['Parameter P = ',num2str(ba(itr))]);
    itr = itr + 1;
end
itr = 1;
while itr <= size(ba,2)
    figure(fig)
    fig = fig + 1;
    plot(sqrt(Norm_f2(:,itr)),'-bo','LineWidth',2,...
    'MarkerEdgeColor','k',...
    'MarkerFaceColor',[.49 1 .63],...
    'MarkerSize',10);
    xlim([0 50]);
    set(gca,'fontsize',18);
    set(gca,'Xtick',0:10:(n1+n2));
    set(gca,'Ytick',[0 2 4 6 8]);
    xlabel('f-th','fontsize',20);
    ylabel('Mod-RKHS Norm','fontsize',20);
    title(['Parameter P = ',num2str(ba(itr))]);
    itr = itr + 1;
end
itr = 1;
while itr <= size(ba,2)
    figure(fig)
    fig = fig + 1;
    plot(Depth_mod(:,itr),'-bo','LineWidth',2,...
    'MarkerEdgeColor','k',...
    'MarkerFaceColor',[.49 1 .63],...
    'MarkerSize',10);
    xlim([0 50]);
    set(gca,'fontsize',18);
    set(gca,'Xtick',0:10:(n1+n2));
    set(gca,'Ytick',[0 0.2 0.4 0.6 0.8 1]);
    xlabel('Index of f_i','fontsize',20);
    ylabel('Depth Value','fontsize',20);
    title(['Mod-RKHS depth values, P = ',num2str(ba(itr))]);
    itr = itr + 1;
end
%% miss rate -- fix threshold
thh = 0.35; % fix threshold
truth = [zeros(1,n1) 01+zeros(1,n2)];
CP = sum(truth); CN = size(truth,2) - CP;
idx_truth = find(truth==1);
itr = 1;
while itr <= size(ba,2)
    adj_rkhs = Depth_rkhs(:,itr) <= thh;
    adj_mod = Depth_mod(:,itr) <= thh;
    tp = 0;
    for j = 1:numel(idx_truth)
        if adj_rkhs(idx_truth(j)) == 1
            tp = tp + 1;
        else
            tp = tp;
        end
    end
    TP_rkhs(itr) = tp/CP;
    tp = 0;
    for j = 1:numel(idx_truth)
        if adj_mod(idx_truth(j)) == 1
            tp = tp + 1;
        else
            tp = tp;
        end
    end
    TP_mod(itr) = tp/CP;
    
    misrate_rkhs(itr) = 1 - TP_rkhs(itr);
    misrate_mod(itr) = 1 - TP_mod(itr);
    itr = itr + 1;
end
figure(fig)
fig = fig + 1;
plot(misrate_rkhs,'-bo','LineWidth',2,...
    'MarkerEdgeColor','k',...
    'MarkerFaceColor',[.49 1 .63],...
    'MarkerSize',10);
xlim([1 7]);
set(gca,'fontsize',18);
set(gca,'Xtick',[1 2 3 4 5 6 7]);
set(gca,'Ytick',[0 0.2 0.4 0.6 0.8 1]);
xlabel('Index of basis size sequence P','fontsize',20);
ylabel('Miss Rate','fontsize',20);
%title('Miss rate -- RKHS depth');

figure(fig)
fig = fig + 1;
plot(misrate_mod,'-bo','LineWidth',2,...
    'MarkerEdgeColor','k',...
    'MarkerFaceColor',[.49 1 .63],...
    'MarkerSize',10);
xlim([1 7]);
set(gca,'fontsize',18);
set(gca,'Xtick',[1 2 3 4 5 6 7]);
set(gca,'Ytick',[0 0.2 0.4 0.6 0.8 1]);
xlabel('Index of basis size sequence P','fontsize',20);
ylabel('Miss Rate','fontsize',20);
%title('Miss rate -- mod-RKHS depth');

figure(fig)
fig = fig + 1;
plot(misrate_rkhs,'-b','LineWidth',2);
hold on;
plot(misrate_mod,'-r','LineWidth',2);
xlim([1 7]);
set(gca,'fontsize',18);
set(gca,'Xtick',[1 2 3 4 5 6 7]);
set(gca,'Ytick',[0 0.2 0.4 0.6 0.8 1]);
xlabel('Index of basis size sequence P','fontsize',20);
ylabel('Miss Rate','fontsize',20);
legend('RKHS','Mod-RKHS');
%% Overall accuracy -- threshold = 0.1
thh = 0.1;
itr = 1;
while itr <= size(ba,2)
    adj_rkhs = Depth_rkhs(:,itr) <= thh;
    adj_mod = Depth_mod(:,itr) <= thh;
    
    TN = 0;TP = 0;
    for j = 1:CN
        if adj_rkhs(j) == truth(j)
            TN = TN + 1;
        else
            TN = TN;
        end
    end
    TN_rkhs(itr) = TN; TN_ac_rkhs(itr) = TN/CN;
    for j = CN+1:CN+CP
        if adj_rkhs(j) == truth(j)
            TP = TP + 1;
        else
            TP = TP;
        end
    end
    TP_rkhs(itr) = TP; TP_ac_rkhs(itr) = TP/CP;   
    Ova_rkhs(itr) = (TP+TN)/(CP+CN);
    
    TN = 0;TP = 0;
    for j = 1:CN
        if adj_mod(j) == truth(j)
            TN = TN + 1;
        else
            TN = TN;
        end
    end
    TN_mod(itr) = TN; TN_ac_mod(itr) = TN/CN;
    for j = CN+1:CN+CP
        if adj_mod(j) == truth(j)
            TP = TP + 1;
        else
            TP = TP;
        end
    end
    TP_mod(itr) = TP; TP_ac_mod(itr) = TP/CP; 
    Ova_mod(itr) = (TP+TN)/(CP+CN);

    itr = itr + 1;
end
figure(fig)
fig = fig + 1;
plot(Ova_rkhs,'-b','LineWidth',2);
hold on;
plot(Ova_mod,'-r','LineWidth',2);
xlim([1 7]);ylim([0.5 1]);
set(gca,'fontsize',18);
set(gca,'Xtick',[1 2 3 4 5 6 7]);
set(gca,'Ytick',[0.5 0.75 1]);
%set(gca,'Ytick',[0 0.04 0.08 0.12 0.16]);
xlabel('Index of basis size sequence P','fontsize',20);
ylabel('Accuracy rate','fontsize',20);
legend('RKHS','Mod-RKHS');
title(['Overall accuracy rate when threshold = ',num2str(thh)]);

figure(fig)
fig = fig + 1;
plot(TN_ac_rkhs,'-b','LineWidth',2);
hold on;
plot(TN_ac_mod,'-r','LineWidth',2);
xlim([1 7]);ylim([0.5 1]);
set(gca,'fontsize',18);
set(gca,'Xtick',[1 2 3 4 5 6 7]);
set(gca,'Ytick',[0.5 0.75 1]);
%set(gca,'Ytick',[0 0.04 0.08 0.12 0.16]);
xlabel('Index of basis size sequence P','fontsize',20);
ylabel('Specificity','fontsize',20);
legend('RKHS','Mod-RKHS');
title(['Specificity (TN/45) when threshold = ',num2str(thh)]);

figure(fig)
fig = fig + 1;
plot(TP_ac_rkhs,'-b','LineWidth',2);
hold on;
plot(TP_ac_mod,'-r','LineWidth',2);
xlim([1 7]);ylim([0 1]);
set(gca,'fontsize',18);
set(gca,'Xtick',[1 2 3 4 5 6 7]);
set(gca,'Ytick',[0 0.25 0.5 0.75 1]);
%set(gca,'Ytick',[0 0.04 0.08 0.12 0.16]);
xlabel('Index of basis size sequence P','fontsize',20);
ylabel('Sensitivity','fontsize',20);
legend('RKHS','Mod-RKHS');
title(['Sensitivity (TP/5) when threshold = ',num2str(thh)]);

%% threshold = 0.35
thh = 0.35;
itr = 1;
while itr <= size(ba,2)
    adj_rkhs = Depth_rkhs(:,itr) <= thh;
    adj_mod = Depth_mod(:,itr) <= thh;
    
    TN = 0;TP = 0;
    for j = 1:CN
        if adj_rkhs(j) == truth(j)
            TN = TN + 1;
        else
            TN = TN;
        end
    end
    TN_rkhs(itr) = TN; TN_ac_rkhs(itr) = TN/CN;
    for j = CN+1:CN+CP
        if adj_rkhs(j) == truth(j)
            TP = TP + 1;
        else
            TP = TP;
        end
    end
    TP_rkhs(itr) = TP; TP_ac_rkhs(itr) = TP/CP;   
    Ova_rkhs(itr) = (TP+TN)/(CP+CN);
    
    TN = 0;TP = 0;
    for j = 1:CN
        if adj_mod(j) == truth(j)
            TN = TN + 1;
        else
            TN = TN;
        end
    end
    TN_mod(itr) = TN; TN_ac_mod(itr) = TN/CN;
    for j = CN+1:CN+CP
        if adj_mod(j) == truth(j)
            TP = TP + 1;
        else
            TP = TP;
        end
    end
    TP_mod(itr) = TP; TP_ac_mod(itr) = TP/CP; 
    Ova_mod(itr) = (TP+TN)/(CP+CN);

    itr = itr + 1;
end
figure(fig)
fig = fig + 1;
plot(Ova_rkhs,'-b','LineWidth',2);
hold on;
plot(Ova_mod,'-r','LineWidth',2);
xlim([1 7]);ylim([0.25 1]);
set(gca,'fontsize',18);
set(gca,'Xtick',[1 2 3 4 5 6 7]);
set(gca,'Ytick',[0.25 0.5 0.75 1]);
%set(gca,'Ytick',[0 0.04 0.08 0.12 0.16]);
xlabel('Index of basis size sequence P','fontsize',20);
ylabel('Accuracy rate','fontsize',20);
legend('RKHS','Mod-RKHS');
title(['Overall accuracy rate when threshold = ',num2str(thh)]);

figure(fig)
fig = fig + 1;
plot(TN_ac_rkhs,'-b','LineWidth',2);
hold on;
plot(TN_ac_mod,'-r','LineWidth',2);
xlim([1 7]);ylim([0.5 1]);
set(gca,'fontsize',18);
set(gca,'Xtick',[1 2 3 4 5 6 7]);
set(gca,'Ytick',[0.5 0.75 1]);
%set(gca,'Ytick',[0 0.04 0.08 0.12 0.16]);
xlabel('Index of basis size sequence P','fontsize',20);
ylabel('Specificity','fontsize',20);
legend('RKHS','Mod-RKHS');
title(['Specificity (TN/45) when threshold = ',num2str(thh)]);

figure(fig)
fig = fig + 1;
plot(TP_ac_rkhs,'-b','LineWidth',2);
hold on;
plot(TP_ac_mod,'-r','LineWidth',2);
xlim([1 7]);ylim([0 1]);
set(gca,'fontsize',18);
set(gca,'Xtick',[1 2 3 4 5 6 7]);
set(gca,'Ytick',[0 0.25 0.5 0.75 1]);
%set(gca,'Ytick',[0 0.04 0.08 0.12 0.16]);
xlabel('Index of basis size sequence P','fontsize',20);
ylabel('Sensitivity','fontsize',20);
legend('RKHS','Mod-RKHS');
title(['Sensitivity (TP/5) when threshold = ',num2str(thh)]);


==> anc/Exp_simu5.m <==
close all; clear all;
rng(0)
fig = 1;
%% fourier basis
P = 10; % dimension of basis functions
t = 0:1/1000:1;
binsize = mean(diff(t));
m = size(t,2)-1;
Basis = ones(P,size(t,2));
for p = 1:P/2
    Basis(2*p,:) = sqrt(2)*cos(2*pi*p*t);
    Basis(2*p+1,:) = sqrt(2)*sin(2*pi*p*t);
end
%% visualization of fourier basis
% cmap = jet(P);
% figure(fig)
% fig = fig + 1;
% for p = 1:P
% plot(t,Basis(p,:),'Color',cmap(p,:),'LineWidth',2);
% hold on;
% end
%% multi-normal dist
for p = 1:P
    lam(p) = 1/p^2;
    %lam(p) = 1;
end
%% sample functions
n = 500;
mu = zeros(n,P);sigma = diag(lam);
a = mvnrnd(mu,sigma);
f = a*Basis(1:P,:);
%% sample functions
% for i = 1:n
%     f(i,:) = rand-0.5+sin(2*pi*t)+mvnrnd(zeros(1,size(t,2)),0*eye(size(t,2)));
% end
%% load simudata
%load toy_data.mat;f0 = f';clear f;f = f0;clear f0;n = size(f,1);
%% visualization of samples
in = n;
figure(fig)
fig = fig + 1;
for i = 1:n
plot(t,f(i,:),'b-');
hold on;
end
set(gca,'fontsize',15);
%% sample cov & svd 
m_hat = sum(f,1)./n;
K_hat = (n-1)*cov(f)./n;
[V,lam_h] = svd(K_hat);
Sigma_h = binsize*lam_h;
lam_h = diag(Sigma_h);
Phi_h = sqrt(m)*V';
del = 1e-6;
Mn = sum(lam_h>del); M = min(Mn,n);
%% plot eigenvalues
figure(fig)
fig = fig + 1;
plot(1:15,lam_h(1:15));
xlim([1 15]);
xlabel('\lambda-th');
ylabel('\lambda-value');
%% Simulate N samples
% N = 2000; % sampling size
% for i = 1:N
%     for p = 1:M
%         Z_g(i,p) = normrnd(0,sqrt(lam_h(p)));
%     end
% end
% for i = 1:N
%     g(i,:) = Z_g(i,1:M)*Phi_h(1:M,:);
% end
%% compute depth 1-normcdf(x)
for i = 1:n
    for p = 1:M
        Z(i,p) = mean(f(i,:).*Phi_h(p,:));
    end
    f_h(i,:) = Z(i,1:M)*Phi_h(1:M,:);
end
figure(fig)
fig = fig + 1;
plot(t,f(1,:),'b--');
hold on;
plot(t,f_h(1,:),'r--');
for i = 1:n
   Norm_f1(i) = sum(Z(i,1:M).^2./lam_h(1:M)'); 
   sq_norm_f(i) = sqrt(Norm_f1(i));
   Depth_hrn(i) = 1 - normcdf(sq_norm_f(i));
end
[Md, Id] = sort(Depth_hrn,'descend');
% histfit of squared rkhs norm
figure(fig)
fig = fig + 1;
%histfit(Norm_f1,10,'gamma');
binwidth = 3;
histogram(Norm_f1,'BinWidth',3);hold on;

% tmpx = min(Norm_f1):0.2:max(Norm_f1);
tmpx = 0:0.2:max(Norm_f1);
tmpy = chi2pdf(tmpx,P)*n*binwidth;
plot(tmpx,tmpy,'r-','LineWidth',2);
N = 2000;
cmap0 = jet(N+1); 
[B, I_g] = sort(Depth_hrn,'descend');
for i = 1:n
    col(i) = ceil(B(i)*N)+1;
    cmap(i,:) = cmap0(col(i),:);
end
figure(fig)
fig = fig + 1;
for i = 1:n
    plot(t,f(i,:),'b-');
    hold on;
end
plot(t,f(Id(1:5),:),'k-','LineWidth',2);
%title('Observations ordered by Setting I');
%% compute depth Half-region
for i = 1:n
    sl = 0;il = 0;
    for j = 1:n
        tmp1 = sum(f(i,:)>=f(j,:));sl = sl + tmp1;
        tmp2 = sum(f(i,:)<=f(j,:));il = il + tmp2;
    end
    SL(i) = sl/(m*n);
    IL(i) = il/(m*n);
    Depth_hr(i) = min(SL(i),IL(i));
end
[Mdhr, Idhr] = sort(Depth_hr,'descend');
figure(fig)
fig = fig + 1;
for i = 1:n
    plot(t,f(i,:),'b-');
    hold on;
end
plot(t,f(Idhr(1:5),:),'k-','LineWidth',2);



==> anc/Exp_simu6.m <==
close all; clear all;
%rng(0)
fig = 1;P = 2;
%% visualization of fourier basis
% cmap = jet(P);
% figure(fig)
% fig = fig + 1;
% for p = 1:P
% plot(t,Basis(p,:),'Color',cmap(p,:),'LineWidth',2);
% hold on;
% end
%% multi-normal dist
for p = 1:P
    lam(p) = 1/p^2;
    %lam(p) = 1;
end
%% sample functions
n = 50;
mu = zeros(n,P);sigma = diag(lam);
sigma(1,2) = 2/3;
sigma = (sigma+sigma')/2;
X = mvnrnd(mu,sigma);
%% load simudata
%% visualization of samples
figure(fig)
fig = fig + 1;
plot(X(:,1),X(:,2),'.');
set(gca,'fontsize',15);
yticks([-2 -1 0 1 2]);
xticks([-4 -2 0 2 4]);
xlabel('x_1');ylabel('x_2');
axis equal;
%% sample cov & svd 
m_hat = mean(X,1);
K_hat = (n-1)*cov(X)./n;
[V,lam_h] = svd(K_hat);
Sigma_h = lam_h;
lam_h = diag(Sigma_h);
del = 1e-6;
Mn = sum(lam_h>del); M = min(Mn,n);
%% plot eigenvalues
figure(fig)
fig = fig + 1;
plot(1:P,lam_h(1:P),'r.');
%% Simulate N samples
N = 5000; % sampling size
for i = 1:N
    for p = 1:M
        Z_y(i,p) = normrnd(0,sqrt(lam_h(p)));
    end
end
for i = 1:N
    Y(i,:) = m_hat + Z_y(i,1:M)*V(1:M,:);
end
% y = mvnrnd(m_hat, K_hat, N);
% figure(fig)
% fig=fig+1;
% plot(y(:,1),y(:,2),'.');
% title('MVNRND');
figure(fig)
fig=fig+1;
plot(Y(:,1),Y(:,2),'.');
title('Composition');
%% compute depth with norm -- Mahalanobis distance

%% compute depth with close form
for i = 1:n
    temp_x = (X(i,:)-m_hat)*inv(K_hat)*(X(i,:)-m_hat)';
    depth_chi(i) = 1 - chi2cdf(temp_x,2);
end
for i = 1:N
    temp_y = (Y(i,:)-m_hat)*inv(K_hat)*(Y(i,:)-m_hat)';
    depth_chi_y(i) = 1 - chi2cdf(temp_y,2);
end
%% compute depth with s(x,x_c)=norm(x-x_c) MC
for i = 1:n
    N_x(i) = (X(i,:)-m_hat)*inv(K_hat)*(X(i,:)-m_hat)';
end
for i = 1:N
    N_y(i) = (Y(i,:)-m_hat)*inv(K_hat)*(Y(i,:)-m_hat)';
end
for i = 1:n
    depth_x_y(i) = size(find(N_x(i) <= N_y),2)/N;
end
for i = 1:N
    depth_y_y(i) = size(find(N_y(i) <= N_y),2)/N;
end
cmap = jet(n);
[B, I_y] = sort(depth_x_y);
for i = 1:n
    x_sort_y(i,:) = X(I_y(i),:);
end
figure(fig)
for i = 1:n
    plot(x_sort_y(i,1),x_sort_y(i,2),'Color',cmap(i,:),'Marker','.','MarkerSize',20);
    hold on;
end
set(gca,'fontsize',18);
%title('Observations ordered by Algorithm II');
fig = fig + 1;
yticks([-2 -1 0 1 2]);
xticks([-4 -2 0 2 4]);
xlabel('x1');ylabel('x2');
%axis equal;
colormap jet;
colorbar('YTickLabel',[0 0.2 0.4 0.6 0.8 1.0]);
colorbar('fontsize',12);
%% compute depth with s(x,x_c)=norm(x-x_c) b\ sample
for i = 1:n
    depth_x_x(i) = size(find(N_x(i) <= N_x),2)/n;
end
for i = 1:N
    depth_y_x(i) = size(find(N_y(i) <= N_x),2)/n;
end
%% plot comparison
figure(fig)
fig = fig + 1;
plot(depth_chi,depth_x_y,'o',...
    'MarkerEdgeColor','k',...
    'MarkerFaceColor',[.49 1 .63],...
    'MarkerSize',10);
hold on;
a = linspace(0,1);b = a;
plot(a,b,'k--','LineWidth',2);
set(gca,'fontsize',18);
yticks([0 0.2 0.4 0.6 0.8 1]);
xticks([0 0.2 0.4 0.6 0.8 1]);
xlabel('Theoretical Depth value');ylabel('Depth value (MC)');

figure(fig)
fig = fig + 1;
plot(depth_chi,depth_x_x,'o',...
    'MarkerEdgeColor','k',...
    'MarkerFaceColor',[.49 1 .63],...
    'MarkerSize',10);
hold on;
a = linspace(0,1);b = a;
plot(a,b,'k--','LineWidth',2);
set(gca,'fontsize',18);
yticks([0 0.2 0.4 0.6 0.8 1]);
xticks([0 0.2 0.4 0.6 0.8 1]);
xlabel('Theoretical Depth value');ylabel('Depth value (Sample)');

figure(fig)
fig = fig + 1;
plot(depth_chi_y,depth_y_y,'o',...
    'MarkerEdgeColor','k',...
    'MarkerFaceColor',[.49 1 .63],...
    'MarkerSize',10);
hold on;
a = linspace(0,1);b = a;
plot(a,b,'k--','LineWidth',2);
set(gca,'fontsize',18);
yticks([0 0.2 0.4 0.6 0.8 1]);
xticks([0 0.2 0.4 0.6 0.8 1]);
xlabel('Theoretical Depth value');ylabel('Depth value (MC)');

figure(fig)
fig = fig + 1;
plot(depth_chi_y,depth_y_x,'o',...
    'MarkerEdgeColor','k',...
    'MarkerFaceColor',[.49 1 .63],...
    'MarkerSize',10);
hold on;
a = linspace(0,1);b = a;
plot(a,b,'k--','LineWidth',2);
set(gca,'fontsize',18);
yticks([0 0.2 0.4 0.6 0.8 1]);
xticks([0 0.2 0.4 0.6 0.8 1]);
xlabel('Theoretical Depth value');ylabel('Depth value (Sample)');








==> anc/GP_RHKS_norm.m <==
function [ g ] = GP_RHKS_norm( f, D )
%Compute RHKS norm for functions from GP
%   f -- input function
%   D -- input diag eigen value matrix
    a = f.^2./diag(D)';
    g = sum(a);
end



==> anc/Generate_out.m <==
function f = Generate_out(n,P,basis,b)
%   n -- sample size
%   p -- expansion size
%   basis -- Fourier Basis(11)
%   b -- parameter to control variance
for p = 1:P
    %lam(p) = 1/p^2;
    lam(p) = 1*b^2;
end

mu = zeros(n,P);
sigma = diag(lam);
a = mvnrnd(mu,sigma);
f = a*basis(1:P,:);
end



==> anc/Generate_sim.m <==
function f = Generate_sim(n,P,basis)
%   n -- sample size
%   p -- expansion size
%   basis -- Fourier Basis(11)
for p = 1:P
    %lam(p) = 1/p^2;
    lam(p) = 1;
end

mu = zeros(n,P);
sigma = diag(lam);
a = mvnrnd(mu,sigma);
f = a*basis(1:P,:);
end



==> anc/Real_data_display.m <==
close all; clear all;
load data2_result;

[K, M, NN] = size(posf);
fig = 1;
t = (0:M-1)/(M-1);
coor = 'xyz';

figure(fig); clf; fig = fig + 1;
for i = 1:NN
    plot3(squeeze(posf(1,:,i)),squeeze(posf(2,:,i)),squeeze(posf(3,:,i)), '-'); hold on;
end
xlabel(coor(1), 'fontsize', 24);
ylabel(coor(2), 'fontsize', 24);
zlabel(coor(3), 'fontsize', 24);
axis tight;
set(gca, 'xtick', -20:20:20, 'fontsize', 18);
set(gca, 'ytick', -20:20:20, 'fontsize', 18);
set(gca, 'ztick', -20:20:20, 'fontsize', 18);
xlim([-25 22]);ylim([-25 22]);zlim([-25 22]);
%set(gca,'visible','off');

figure(fig); clf; fig = fig + 1;
for k = 1:K
    subplot(K,1,k);
    for i = 1:NN
        plot(t, squeeze(posf(k,:,i)), '-'); hold on;
    end
    %plot(t, squeeze(posf(k,:,8)), 'k--','LineWidth',2); hold on;
    %plot(t, squeeze(posf(k,:,12)), 'k--','LineWidth',2)
    ylabel(coor(k), 'fontsize', 24);
    axis tight;
    set(gca, 'ytick', -20:20:20, 'fontsize', 18);
end
%sgtitle('Transformed 3D-coordinates of Dataset 2');
% cutoff data
cutoffx = 16:200;
fx = posf(1,cutoffx,:);fx = permute(fx,[3 2 1]);
figure(fig); clf; fig = fig + 1;
for i = 1:NN
   plot(t(cutoffx), squeeze(fx(i,:)), '--'); hold on;
end
mx = sum(fx,1)./NN;
ylabel(coor(1), 'fontsize', 24);
axis tight;
set(gca, 'ytick', -10:10:10, 'fontsize', 18);
plot(t(cutoffx),mx,'k-','LineWidth',2);hold on;
plot(t(cutoffx),fx(8,:),'b-','LineWidth',2);hold on;
plot(t(cutoffx),fx(12,:),'b-','LineWidth',2);
% hold on;
% plot(t(cutoffx),fx(6,:),'b-','LineWidth',2);hold on;
% plot(t(cutoffx),fx(44,:),'b-','LineWidth',2);

cutoffy = 16:200;
fy = posf(2,cutoffy,:);fy = permute(fy,[3 2 1]);
figure(fig); clf; fig = fig + 1;
for i = 1:NN
   plot(t(cutoffy), squeeze(fy(i,:)), '--'); hold on;
end
my = sum(fy,1)./NN;
ylabel(coor(2), 'fontsize', 24);
axis tight;
set(gca, 'ytick', -10:10:10, 'fontsize', 18);
plot(t(cutoffy),my,'k-','LineWidth',2);hold on;
plot(t(cutoffy),fy(8,:),'b-','LineWidth',2);hold on;
plot(t(cutoffy),fy(12,:),'b-','LineWidth',2);
% hold on;
% plot(t(cutoffy),fy(6,:),'b-','LineWidth',2);hold on;
% plot(t(cutoffy),fy(44,:),'b-','LineWidth',2);


cutoffz = 16:200;
fz = posf(3,cutoffz,:);fz = permute(fz,[3 2 1]);
figure(fig); clf; fig = fig + 1;
for i = 1:NN
   plot(t(cutoffz), squeeze(fz(i,:)), '--'); hold on;
end
mz = sum(fz,1)./NN;
ylabel(coor(3), 'fontsize', 24);
axis tight;
set(gca, 'ytick', -10:10:10, 'fontsize', 18);
plot(t(cutoffz),mz,'k-','LineWidth',2);hold on;
plot(t(cutoffz),fz(8,:),'b-','LineWidth',2);hold on;
plot(t(cutoffz),fz(12,:),'b-','LineWidth',2);
% hold on;
% plot(t(cutoffy),fz(6,:),'b-','LineWidth',2);hold on;
% plot(t(cutoffy),fz(44,:),'b-','LineWidth',2);



==> anc/SqrtMeanInverse.m <==
function gamI = SqrtMeanInverse(gam)
 


[n,T] = size(gam);
dT = 1/(T-1);
psi = zeros(n,T-1);
for i=1:n
    psi(i,:) = sqrt(diff(gam(i,:))/dT);
end


%Find direction
mu = psi(1,:);
t = 1;
clear vec;
for iter = 1:5
    for i=1:n
        v = psi(i,:) - mu;
        len = acos(sum(mu.*psi(i,:))*dT);
        if len > 0.0001            
            vec(i,:) = (len/sin(len))*(psi(i,:) - cos(len)*mu);
        else
            vec(i,:) = zeros(1,T-1);
        end
        
        %keyboard;
    end
    vm = mean(vec);
    lvm(iter) = sqrt(sum(vm.*vm)*dT);
    if lvm  > 0.0001
        mu = cos(t*lvm(iter))*mu + (sin(t*lvm(iter))/lvm(iter))*vm;
    end
end

gam_mu = [0 cumsum(mu.*mu)]/T;
gam_mu = (gam_mu-min(gam_mu))/(max(gam_mu)-min(gam_mu));
gamI = invertGamma(gam_mu);


==> anc/depth_a1.m <==
function [depth,outputArg2] = depth_a1(f,fc,t,N_simu,criteria)
%DEPTH_A1 Compute depth value by Algorithm 1
%   f -- input given data n*m
%   fc -- center function
%   t -- x axis index
%   N_simu -- # of MC simulation

binsize = mean(diff(t));
if criteria == "std"
    s = @(f,fc) f-fc;
elseif criteria == "dev1"
    s = @(f,fc) gradient(f-fc,binsize);
elseif criteria == "dev2"
    s = @(f,fc) gradient(gradient(f-fc,binsize),binsize);
end

%f = permute(f,[3 2 1]);


m = size(t,2);
n = size(f,1);

if fc == ""
    fc = sum(f,1)./n;
end

% Step 1 - Construct basis via KL
m_hat = sum(f,1)./n;
K_hat = (n-1)*cov(f)./n;
[V,L_h] = svd(K_hat);
Sigma_h = 1/(m+1)*L_h;
L_h = diag(Sigma_h);
Phi_h = sqrt(m)*V';
del = 1e-6;
Mn = sum(L_h>del); M = min(Mn,n);
for i = 1:n
    for p = 1:M
        Z_h(i,p) = sum((f(i,:)-m_hat).*Phi_h(p,:))/m;
    end
    f_h(i,:) = m_hat + Z_h(i,1:M)*Phi_h(1:M,:);
end
% Step 2 -- Simulate N samples
% for i = 1:N_simu
%     for p = 1:M
%         Z_g(i,p) = laprnd(1,1,0,L_h(p));
%     end
%     g(i,:) = m_hat + Z_g(i,1:M)*Phi_h(1:M,:);
% end
% for i = 1:N_simu
%     [x, btrp_tmp] = bootstrp(1,[],1:n);clear x;
%     idx_tmp = randsample(btrp_tmp,1);
%     Z_g(i,:) = Z_h(idx_tmp,:);
%     g(i,:) = m_hat + Z_g(i,1:M)*Phi_h(1:M,:);
% end

% remark: coeff are uncorrelated by KL thm
for i = 1:N_simu
    for p = 1:Mn
        [x, btrp_tmp] = bootstrp(1,[],Z_h(:,p));clear x;
        idx_tmp = randsample(btrp_tmp,1);
        Z_g(i,p) = Z_h(idx_tmp,p);
    end  
    g(i,:) = m_hat + Z_g(i,:)*Phi_h(1:Mn,:);
end

% Step 3 -- Compute depth value
for i = 1:n
    Norm_f1(i) = binsize*norm(s(f(i,:),fc))^2;
end
for i = 1:N_simu
    Norm_g1(i) = binsize*norm(s(g(i,:),fc))^2;
end
for i = 1:n
    depth(i) = size(find(Norm_f1(i) <= Norm_g1),2)/N_simu;
    %depth(i) = size(find(Norm_f1(i) <= Norm_f1),2)/n;
end


%outputArg1 = f;
%outputArg2 = g;
end

function y  = laprnd(m, n, mu, sigma)
%LAPRND generate i.i.d. laplacian random number drawn from laplacian distribution
%   with mean mu and variance sigma. 
%   mu      : mean
%   sigma   : variance
%   [m, n]  : the dimension of y.
%   Default mu = 0, sigma = 1. 
%   For more information, refer to
%   http://en.wikipedia.org./wiki/Laplace_distribution

%   Author  : Elvis Chen (bee33@sjtu.edu.cn)
%   Date    : 01/19/07

%Check inputs
if nargin < 2
    error('At least two inputs are required');
end

if nargin == 2
    mu = 0; sigma = 1;
end

if nargin == 3
    sigma = 1;
end

% Generate Laplacian noise
u = rand(m, n)-0.5;
b = sqrt(sigma/2);
y = mu - b * sign(u).* log(1- 2* abs(u));
end





==> anc/invertGamma.m <==
function gamI = invertGamma(gam)

N = length(gam);
x = [0:N-1]/(N-1);
gamI = interp1(gam,x,x);
gamI = gamI/gamI(N);


==> anc/laprnd.m <==
function y  = laprnd(m, n, mu, sigma)
%LAPRND generate i.i.d. laplacian random number drawn from laplacian distribution
%   with mean mu and variance sigma. 
%   mu      : mean
%   sigma   : variance
%   [m, n]  : the dimension of y.
%   Default mu = 0, sigma = 1. 
%   For more information, refer to
%   http://en.wikipedia.org./wiki/Laplace_distribution

%   Author  : Elvis Chen (bee33@sjtu.edu.cn)
%   Date    : 01/19/07

%Check inputs
if nargin < 2
    error('At least two inputs are required');
end

if nargin == 2
    mu = 0; sigma = 1;
end

if nargin == 3
    sigma = 1;
end

% Generate Laplacian noise
u = rand(m, n)-0.5;
b = sqrt(sigma/2);
y = mu - b * sign(u).* log(1- 2* abs(u));
end



==> anc/time_warping_f3.m <==

lambda = 0;
% compute the q-function of the plot 
for i = 1:n
    q(:,i) = gradient(F0(:,i), binsize)./sqrt(abs(gradient(F0(:,i), binsize))+eps);
    %q(:,i) = F0(:,i);
end

%%% set initial using the original f space
disp(sprintf('\n Initializing...\n'));
mnq = mean(q,2);
dqq = sqrt(sum((q - mnq*ones(1,n)).^2,1));
[ignore, min_ind] = min(dqq);
mq = q(:,min_ind); 
mf = F0(:,min_ind);

for k = 1:n
    q_c = q(:,k,1)'; mq_c = mq';
    gam0 = DynamicProgrammingQ_A(q_c/norm(q_c),mq_c/norm(mq_c),lambda,0);
    gam(k,:) = (gam0-gam0(1))/(gam0(end)-gam0(1));  % slight change on scale
end
gamI = SqrtMeanInverse(gam);
gamI_dev = gradient(gamI, 1/(size(t,2)-1));
%mq = interp1(t, mq, (t(end)-t(1)).*gamI + t(1))'.*sqrt(gamI_dev');
mf = interp1(t, mf, (t(end)-t(1)).*gamI + t(1))';
mq = gradient(mf, binsize)./sqrt(abs(gradient(mf, binsize))+eps);


%%% compute mean
disp(sprintf(' Computing Karcher mean of %d functions in SRVF space...\n',n));
ds = inf; 
MaxItr = 15;
for r = 1:MaxItr
    disp(sprintf('updating step: r=%d', r)); 
    if r == MaxItr
        disp(sprintf('maximal number of iterations is reached. \n'));
    end   
    
    %%%% Matching Step %%%%
    clear gam gam_dev;
    % use DP to find the optimal warping for each function w.r.t. the mean
    for k = 1:n
        q_c = q(:,k,1)'; mq_c = mq(:,r)';
        gam0 = DynamicProgrammingQ_A(q_c/norm(q_c),mq_c/norm(mq_c),lambda,0);
        gam(k,:) = (gam0-gam0(1))/(gam0(end)-gam0(1));  % slight change on scale
        gam_dev(k,:) = gradient(gam(k,:), 1/(size(t,1)-1));
%        q(:,k,r+1) = interp1(t, q(:,k,1), (t(end)-t(1)).*gam(k,:) + t(1))'.*sqrt(gam_dev(k,:)');
        f(:,k,r+1) = interp1(t, f(:,k,1), (t(end)-t(1)).*gam(k,:) + t(1))';
        q(:,k,r+1) = gradient(f(:,k,r+1), binsize)./sqrt(abs(gradient(f(:,k,r+1), binsize))+eps);
    end
    
    ds(r+1) = sum(trapz(t, (mq(:,r)*ones(1,n)-q(:,:,r+1)).^2)) + ...
                lambda*sum(trapz(t, (1-sqrt(gam_dev')).^2));
    
    %%%% Minimization Step %%%%
    % compute the mean of the matched function
    mq(:,r+1) = mean(q(:,:,r+1),2);
    
    qun(r) = norm(mq(:,r+1)-mq(:,r))/norm(mq(:,r));
    if qun(r) < 1e-2 && r >=10
        break;
    end
end

if lambda == 0
    disp(sprintf('additional run for adjustment')); 
    r = r+1;
    for k = 1:n
        q_c = q(:,k,1)'; mq_c = mq(:,r)';
        gam0 = DynamicProgrammingQ_A(q_c/norm(q_c),mq_c/norm(mq_c),lambda,0);
        gam(k,:) = (gam0-gam0(1))/(gam0(end)-gam0(1));  % slight change on scale
        gam_dev(k,:) = gradient(gam(k,:), 1/(size(t,1)-1));      
    end   
    gamI = SqrtMeanInverse(gam);
    gamI_dev = gradient(gamI, 1/(size(t,1)-1));
    mq(:,r+1) = interp1(t, mq(:,r), (t(end)-t(1)).*gamI + t(1))'.*sqrt(gamI_dev');
    for k = 1:n
        q(:,k,r+1) = interp1(t, q(:,k,r), (t(end)-t(1)).*gamI + t(1))'.*sqrt(gamI_dev');
        f(:,k,r+1) = interp1(t, f(:,k,r), (t(end)-t(1)).*gamI + t(1))';  
    %    q(:,k,r+1) = gradient(f(:,k,r+1), binsize)./sqrt(abs(gradient(f(:,k,r+1), binsize))+eps);
        gam(k,:) = interp1(t, gam(k,:), (t(end)-t(1)).*gamI + t(1));
    end   
%     for k = 1:N
%         q_c = q(:,k,1)'; mq_c = mq(:,r+1)';
%         gam0 = DynamicProgrammingQ(q_c,mq_c,lambda,0);
%         gam(k,:) = (gam0-gam0(1))/(gam0(end)-gam0(1));  % slight change on scale 
%     end       
end

% aligned data
f_a = f(:,:,r+1)';
q_a = q(:,:,r+1)';
% q_a = q(:,:,r+1)';
% qc_f = mq(:,r+1)';
figure(fig); %clf;
plot((0:size(t,1)-1)/(size(t,1)-1), gam, 'linewidth', 2);
axis square;
title('Warping functions', 'fontsize', 16);
fig = fig + 1;

figure(fig); %clf;
plot(t, f_a, 'LineWidth',2);
title(['Warped data, \lambda = ' num2str(lambda)], 'fontsize', 16);
fig = fig + 1;

% figure(fig); %clf;
% plot(t, q_a, 'LineWidth',2);
% title(['Warped data, \lambda = ' num2str(lambda)], 'fontsize', 16);
% fig = fig + 1;

mean_fa = mean(f_a, 1); 
std_fa = std(f_a, 0, 1);
figure(fig); %clf;
plot(t, mean_fa, 'b-', 'linewidth', 2); hold on;
plot(t, mean_fa+std_fa, 'r-', 'linewidth', 1);
plot(t, mean_fa-std_fa, 'g-', 'linewidth', 1);
title(['Warped data, \lambda = ' num2str(lambda) ': Mean \pm STD'], 'fontsize', 16);
fig = fig + 1;gam_f = gam;
qf = q(:,:,1);
clear gam;clear gam0;clear gam_dev;clear gamI;clear gamI_dev;clear dqq;
clear ignore;clear lambda;clear MaxItr;clear mf;clear min_ind;clear ds;
clear mnq;clear mq_c;clear q;clear q_c;clear qun;clear r;


==> anc/time_warping_g3.m <==

lambda = 0;
% compute the q-function of the plot 
for i = 1:N
    qg(:,i) = gradient(g(:,i), binsize)./sqrt(abs(gradient(g(:,i), binsize))+eps);
end

%%% set initial using the original f space
disp(sprintf('\n Initializing...\n'));
mnq = mean(qg,2);
dqq = sqrt(sum((qg - mnq*ones(1,N)).^2,1));
[ignore, min_ind] = min(dqq);
mq = qg(:,min_ind); 
mf = g(:,min_ind);

for k = 1:n
    q_c = qg(:,k,1)'; mq_c = mq';
    gam0 = DynamicProgrammingQ_A(q_c/norm(q_c),mq_c/norm(mq_c),lambda,0);
    gam(k,:) = (gam0-gam0(1))/(gam0(end)-gam0(1));  % slight change on scale
end
gamI = SqrtMeanInverse(gam);
gamI_dev = gradient(gamI, 1/(size(t,1)-1));
%mq = interp1(t, mq, (t(end)-t(1)).*gamI + t(1))'.*sqrt(gamI_dev');
mf = interp1(t, mf, (t(end)-t(1)).*gamI + t(1))';
mq = gradient(mf, binsize)./sqrt(abs(gradient(mf, binsize))+eps);


%%% compute mean
disp(sprintf(' Computing Karcher mean of %d functions in SRVF space...\n',N));
ds = inf; 
MaxItr = 5;
for r = 1:MaxItr
    disp(sprintf('updating step: r=%d', r)); 
    if r == MaxItr
        disp(sprintf('maximal number of iterations is reached. \n'));
    end   
    
    %%%% Matching Step %%%%
    clear gam gam_dev;
    % use DP to find the optimal warping for each function w.r.t. the mean
    for k = 1:N
        q_c = qg(:,k,1)'; mq_c = mq(:,r)';
        gam0 = DynamicProgrammingQ_A(q_c/norm(q_c),mq_c/norm(mq_c),lambda,0);
        gam(k,:) = (gam0-gam0(1))/(gam0(end)-gam0(1));  % slight change on scale
        gam_dev(k,:) = gradient(gam(k,:), 1/(size(t,1)-1));
%        q(:,k,r+1) = interp1(t, q(:,k,1), (t(end)-t(1)).*gam(k,:) + t(1))'.*sqrt(gam_dev(k,:)');
        g(:,k,r+1) = interp1(t, g(:,k,1), (t(end)-t(1)).*gam(k,:) + t(1))';
        qg(:,k,r+1) = gradient(g(:,k,r+1), binsize)./sqrt(abs(gradient(g(:,k,r+1), binsize))+eps);
    end
    
    ds(r+1) = sum(trapz(t, (mq(:,r)*ones(1,N)-qg(:,:,r+1)).^2)) + ...
                lambda*sum(trapz(t, (1-sqrt(gam_dev')).^2));
    
    %%%% Minimization Step %%%%
    % compute the mean of the matched function
    mq(:,r+1) = mean(qg(:,:,r+1),2);
    
    qun(r) = norm(mq(:,r+1)-mq(:,r))/norm(mq(:,r));
    if qun(r) < 1e-2 && r >=10
        break;
    end
end

if lambda == 0
    disp(sprintf('additional run for adjustment')); 
    r = r+1;
    for k = 1:N
        q_c = qg(:,k,1)'; mq_c = mq(:,r)';
        gam0 = DynamicProgrammingQ_A(q_c/norm(q_c),mq_c/norm(mq_c),lambda,0);
        gam(k,:) = (gam0-gam0(1))/(gam0(end)-gam0(1));  % slight change on scale
        gam_dev(k,:) = gradient(gam(k,:), 1/(size(t,2)-1));      
    end   
    gamI = SqrtMeanInverse(gam);
    gamI_dev = gradient(gamI, 1/(size(t,1)-1));
    mq(:,r+1) = interp1(t, mq(:,r), (t(end)-t(1)).*gamI + t(1))'.*sqrt(gamI_dev');
    for k = 1:N
        qg(:,k,r+1) = interp1(t, qg(:,k,r), (t(end)-t(1)).*gamI + t(1))'.*sqrt(gamI_dev');
        g(:,k,r+1) = interp1(t, g(:,k,r), (t(end)-t(1)).*gamI + t(1))';  
    %    q(:,k,r+1) = gradient(f(:,k,r+1), binsize)./sqrt(abs(gradient(f(:,k,r+1), binsize))+eps);
        gam(k,:) = interp1(t, gam(k,:), (t(end)-t(1)).*gamI + t(1));
    end   
%     for k = 1:N
%         q_c = q(:,k,1)'; mq_c = mq(:,r+1)';
%         gam0 = DynamicProgrammingQ(q_c,mq_c,lambda,0);
%         gam(k,:) = (gam0-gam0(1))/(gam0(end)-gam0(1));  % slight change on scale 
%     end       
end

% aligned data
g_a = g(:,:,r+1)';

figure(fig); %clf;
plot((0:size(t,1)-1)/(size(t,1)-1), gam, 'linewidth', 2);
axis square;
title('Warping functions', 'fontsize', 16);
fig = fig + 1;

figure(fig); %clf;
plot(t, g_a, 'LineWidth',2);
title(['Warped data, \lambda = ' num2str(lambda)], 'fontsize', 16);
fig = fig + 1;

mean_ga = mean(g_a, 1); 
std_ga = std(g_a, 0, 1);
figure(fig); %clf;
plot(t, mean_ga, 'b-', 'linewidth', 2); hold on;
plot(t, mean_ga+std_ga, 'r-', 'linewidth', 1);
plot(t, mean_ga-std_ga, 'g-', 'linewidth', 1);
title(['Warped data, \lambda = ' num2str(lambda) ': Mean \pm STD'], 'fontsize', 16);
fig = fig + 1;gam_g = gam;
clear gam;clear gam0;clear gam_dev;clear gamI;clear gamI_dev;clear dqq;
clear ignore;clear lambda;clear MaxItr;clear mf;clear min_ind;clear ds;
clear mnq;clear mq;clear mq_c;clear q;clear q_c;clear qun;clear r;
clear std_ga;

